Pattern Analogies: Learning to Perform Programmatic Image Edits by Analogy

Pattern images are everywhere in the digital and physical worlds, and tools to edit them are valuable. But editing pattern images is tricky: desired edits are often programmatic: structure-aware edits that alter the underlying program which generates the pattern. One could attempt to infer this underlying program, but current methods for doing so struggle with complex images and produce unorganized programs that make editing tedious. In this work, we introduce a novel approach to perform programmatic edits on pattern images. By using a pattern analogy -- a pair of simple patterns to demonstrate the intended edit -- and a learning-based generative model to execute these edits, our method allows users to intuitively edit patterns. To enable this paradigm, we introduce SplitWeave, a domain-specific language that, combined with a framework for sampling synthetic pattern analogies, enables the creation of a large, high-quality synthetic training dataset. We also present TriFuser, a Latent Diffusion Model (LDM) designed to overcome critical issues that arise when naively deploying LDMs to this task. Extensive experiments on real-world, artist-sourced patterns reveals that our method faithfully performs the demonstrated edit while also generalizing to related pattern styles beyond its training distribution.

==> tables/scripts/make_table.py <==
# pip install pandas
# pip install jinja2

from pathlib import Path
import json
import pandas as pd


def colorize(metric_to_add, higher_is_better, bold_best=True):
    """ 
    Compute a linear gradient of color from worst to best
    Args:
        metric_to_add: dictionary of metric values
        higher_is_better: boolean indicating if higher values are better for this metric
    """
    
    # list of colors
    colors = ['e0a4a4','e7b2ac','eec0b5','f6cebe','fcdcc6','ffe4ca','fee8cc','feeccd','fdf0cf','f6f0cb','e3e6bd','cfdcae','bbd2a0','a8c992']
    
    # get min and max values
    values = metric_to_add
    values = [float(value) for value in values]
    number_of_colors = len(colors)
    # create a linear gradient of colors
    min_value = min(values)
    max_value = max(values)
    colorized_values = []
    
    # place each value in histogram bin
    for value in values:
        if bold_best and value == max_value and higher_is_better:
            colorized_values.append(f"\\textbf{{{value:.3f}}}")
        
        elif bold_best and value == min_value and not higher_is_better:
            colorized_values.append(f"\\textbf{{{value:.3f}}}")
        
        elif bold_best:
            colorized_values.append(f"{{{value:.3f}}}")
        
        else:
            
            color_index = int((value - min_value) / (max_value - min_value) * (number_of_colors-1))
            if not higher_is_better:
                color_index = number_of_colors - 1 - color_index
            # latex code
            # add 0 after the decimal point, so that the total length is 4
            # compute total number of digits
            ndigit = len(str(value))
            # add 0 after the decimal point, so that the total length is 5
            value = str(value) + '0' * (5 - ndigit)    
            
            colorized_values.append(f"\cellCD[\wate]{{{colors[color_index]}}}{{{value}}}")
    
    # return colorized values
    return colorized_values





def main():
    # Load the template table, we'll construct a str that will replace the word "saperlipopette". 
    template_table_latex = open('template_table.txt', 'r').read()

    # load with panda final_eval.csv
    df = pd.read_csv('final_eval.csv')
    print(df)
    
    # print all columns
    print(df.columns)
    #  Method_name  dreamsim_1  dreamsim_2  dreamsim_4  ...      l1_4      l1_5      l1_8     l1_10     l1_16

    # indicate if the metric is higher is better
    higher_is_better = [False, False, False, True, False, False]

    # add-hoc list of best out of
    best_out_of = [1,2,4,5,8,10,16]
    
    # start the str latex code
    latex_str = ""
    
    # iterate over tables
    for i, best in enumerate(best_out_of):
        # Select columns
        columns = ['Method_name' , f'dreamsim_{best}', f"lpips_{best}", f"ssim_{best}", f"dists_{best}"]
        # fitler table based on columns
        df_filtered = df[columns]
        # rename the methods
        df_filtered['Method_name'] = df_filtered['Method_name'].apply(lambda x: x.replace('_', '\\_'))
        # reorder the colums based in the Method_name field with this order 
        # From [ours, no_type, no_lower, no_dino, base]
        # To [base, no_type, no_lower, no_dino, ours]
        df_filtered = df_filtered.reindex([4, 1, 2, 3, 0])
        
        # rename columns
        df_filtered.columns = [f'@{best}', "DreamSim$\\downarrow$", "LPIPS$\\downarrow$", "SSIM$\\downarrow$", "DISTS$\\downarrow$"]
        # bold column name
        df_filtered.columns = [f"\\textbf{{{column}}}" for column in df_filtered.columns]
        # colorize the columns
        for j, column in enumerate(df_filtered.columns):
            if not "@" in column: 
                # use 3 digits after the decimal point
                df_filtered[column] = df_filtered[column].apply(lambda x: f"{x:.3f}")
                # colorize the column
                df_filtered[column] = colorize(df_filtered[column], higher_is_better[j])
        
        # convert to latex
        data = df_filtered.to_latex(index=False, escape=False, column_format='l' + 'c' * (len(df_filtered.columns)-1))
        data = template_table_latex.replace('saperlipopette', data)
        latex_str += data
        latex_str += "\n"

    with open('aditya_table.txt', 'w') as f:
        preambule = ""
        preambule += "\n"
        preambule += "\\setlength{\\tabcolsep}{2pt}\n"
        preambule += "\\newdimen\\wate \\wate=30pt\n"
        preambule += "\\newdimen\\wperc \\wperc=24pt\n"
        f.write(preambule)
        f.write(latex_str)
    print("Done")


if __name__ == "__main__":
    main()
